OnomatoGen: Onomatopoeia Generation with the Alpha-Channel in Manga

Onomatopoeia is an important element for textual messaging in manga. Unlike character dialogue in manga, onomatopoeic expressions are visually stylized, with variations in shape, size, and placement that reflect the scene's intensity and mood. Despite its important role, onomatopoeia has not received much attention in manga generation. In this paper, we focus on onomatopoeia generation and propose OnomatoGen, which stylizes plain text to an onomatopoeic style. We empirically show the unique properties of onomatopoeia generation, which differ from typical text stylization methods, and that OnomatoGen can effectively stylize plain text in an onomatopoeia style.

==> remover.py <==
import os
import re

def remove_japanese(text):
    # 日本語（ひらがな・カタカナ・漢字）を削除
    return re.sub(r'[\u3040-\u30ff\u3400-\u4dbf\u4e00-\u9fff]+', '', text)

def process_folder(root_dir):
    for dirpath, _, filenames in os.walk(root_dir):
        for filename in filenames:
            if filename.lower().endswith(('.png', '.jpg', '.jpeg')):
                new_name = remove_japanese(filename)
                if new_name != filename:
                    src = os.path.join(dirpath, filename)
                    dst = os.path.join(dirpath, new_name)
                    os.rename(src, dst)
                    print(f'Renamed: {src} -> {dst}')

if __name__ == "__main__":
    process_folder("images")
